What Matters When Cotraining Robot Manipulation Policies on Everyday Human Videos?

Human video datasets used for cotraining robot manipulation policies largely consist of curated demonstrations where motions are orchestrated to resemble robot behavior and 3D hand poses are captured with specialized hardware. A more plentiful source of data is everyday Internet video, but it is an open question what factors enable transfer from such videos to robots. We investigate this using a new dataset of 532 human videos with 28 hours of high-quality triangulated hand labels and natural motions. We find that hand pose quality affects transfer, but even with accurate hands, the inherent motion gap hinders transfer unless the vision and policy networks specialize to each embodiment. Our cotraining recipe yields consistent improvements, with an absolute success rate gain of $29.7\%$ in the low-robot-data regime across six manipulation tasks.

==> gen_fig5.py <==
import json
import matplotlib.pyplot as plt
from collections import defaultdict
from scipy.stats import beta as beta_dist
import numpy as np

plt.rcParams.update({"font.size": 18, "font.family": "serif", "font.serif": ["Times New Roman"]})

data = json.load(open("/data/pulkitag/hamer_diffusion_policy_project/projects/WiLoR-mini/data_processing/paper_plot_gen/data_redone_dec18.json"))

tasks = [
    "PickSpatulaByHandle",
    "StackBowls",
    "ReorientMug",
    "Pull",
    "Book",
    "Pour"
]
task_name_map = {
    "PickSpatulaByHandle": "Pick",
    "StackBowls": "Stack",
    "ReorientMug": "Reorient",
    "Pull": "Pull",
    "Book": "Book",
    "Pour": "Pour"
}
methods = data.keys()

method_colors = {
    "Triangulated": "#2563eb",
    "Robot Only": "#dc2626",
}

method_display_names = {
    "Triangulated": "Human Cotraining",
    "Robot Only": "Robot Only",
}

by_task = {task: defaultdict(dict) for task in tasks}
for method, entries in data.items():
    for e in entries:
        by_task[e["task"]][method][e["number"]] = e["success"]

rows, cols = 2, 3
y_ticks = list(range(0, 101, 10))
num_trials = 60
confidence_level = 0.95
alpha = 1.0 - confidence_level
fig, axes = plt.subplots(rows, cols, figsize=(cols * 5, rows * 4))
axes = axes.flatten()

for idx, task in enumerate(tasks):
    if idx >= len(axes):
        break
    ax = axes[idx]
    method_data = by_task[task]
    for method in methods:
        xs = sorted(method_data[method].keys())
        ys = [method_data[method][x] * 100.0 for x in xs]
        y_low = []
        y_high = []
        for x in xs:
            p = method_data[method][x]
            k = int(round(p * num_trials))
            assert 0 <= k <= num_trials, f"k={k} is out of bounds"
            lower = 0.0 if k == 0 else beta_dist.ppf(alpha / 2.0, k, num_trials - k + 1)
            upper = 1.0 if k == num_trials else beta_dist.ppf(1.0 - alpha / 2.0, k + 1, num_trials - k)
            y_low.append(lower * 100.0)
            y_high.append(upper * 100.0)
        color = method_colors[method]
        ax.fill_between(xs, y_low, y_high, color=color, alpha=0.15, linewidth=0, zorder=1)
        ax.plot(xs, ys, marker="o", label=method_display_names.get(method, method), color=color, zorder=3)
    ax.set_xlabel("Num Training Envs")
    if idx % cols == 0:
        ax.set_ylabel("Success Rate (%)")
    else:
        ax.set_ylabel("")
    if idx == 2:
        ax.legend(loc="upper right", framealpha=0.5)
    ax.set_xticks([3, 5, 10])
    ax.set_yticks(y_ticks)
    ax.set_ylim(0, 100.0)
    ax.grid(True, color="lightgrey", linestyle="-", linewidth=0.5, zorder=0)
    ax.set_title(task_name_map[task])

for j in range(len(tasks), rows * cols):
    axes[j].set_visible(False)

plt.tight_layout()
plt.savefig("images/line_plots_with_ci_and_grid_lines_and_scaling_curves.png", dpi=150)
print("Saved to images/line_plots_with_ci_and_grid_lines_and_scaling_curves.png")

